Pion condensation at non-zero isospin chemical potential with Wilson fermions

In contrast to the case of non-zero baryon chemical potential, the isospin chemical potential does not introduce a sign problem and can be simulated on the lattice. When the isospin chemical potential is large enough, a phase transition to a Bose-Einstein condensate of pions takes place. Currently available results in the literature on the phase diagram and the equation of state in this setup employ staggered fermions. We present preliminary results on the onset of the pion condensation phase in simulations with Wilson fermions.

==> anc/Figure2/fit <==
#Ns	pion_condensate		error
8	0.40163983126245856	0.0073987898920334595
12	0.40398269589016944	0.017100254879042157
16	0.41435035029373074	0.013445970326364182
24	0.4132510675066194	0.010376962832444239


==> anc/Figure2/ns12 <==
#a*l	pion_condensate		error
0.03	0.4323594530483039	0.008862848498068534
0.05	0.45709087050110137	0.004595288440158542
0.07	0.47261656807580704	0.010543435716044974	


==> anc/Figure2/ns16 <==
#a*l	pion_condensate		error
0.01	0.39149175008630194	0.004471484865364907
0.03	0.43906283118783884	0.00786245226670423
0.05	0.4614445888349423	0.006958484394296474
0.07	0.47538054368902116	0.005503271856957876


==> anc/Figure2/ns24 <==
#a*l	pion_condensate		error
0.03	0.4379925586461465	0.006227004846701995
0.05	0.45795937281157556	0.004305755759280968
0.07	0.4734209651279867	0.004361069008209375


==> anc/Figure2/ns8 <==
#a*l	pion_condensate		error
0.07	0.4707372797524472	0.0027110031537523486
0.05	0.45355590684993496	0.0035430408698647617
0.03	0.4298059104002088	0.004506030606444556
0.01	0.3760992374849228	0.0029846839496946824
0.007	0.3474775994649147	0.00533166498466869
0.005	0.32485112993362014	0.005213772194908334
0.003	0.3028990021799804	0.010461103865009888


==> anc/Figure3/density_m0.113 <==
# xi	value	error
4.525321164942524427e-02 0.000000000000000000e+00 0.000000000000000000e+00
4.581566330030278217e-02 1.240058511924856799e-06 1.240058511924856587e-06
4.637811495118032007e-02 1.225019673930879070e-06 1.225019673930879070e-06
4.694056660205785797e-02 1.210341232918416377e-06 1.210341232918416589e-06
4.750301825293539587e-02 3.588031161673372616e-06 2.552734366219457420e-06
4.806546990381293377e-02 5.910074671975358953e-06 3.632546412279834871e-06
4.862792155469047167e-02 9.346745892254761936e-06 3.815793031913139403e-06
4.919037320556800957e-02 1.270482606817304037e-05 5.292802468059195340e-06
4.975282485644554747e-02 1.484505341046226203e-05 5.121019680592016735e-06
5.031527650732308538e-02 1.806659359107520138e-05 4.516648397768799499e-06
5.087772815820062328e-02 2.345026422260153547e-05 5.381214875157483857e-06
5.144017980907816118e-02 3.202961188142889443e-05 5.322376177441173239e-06
5.200263145995569908e-02 5.244113383648880196e-05 5.826792648498755303e-06
5.256508311083323698e-02 7.565834566391158326e-05 7.023107958615371135e-06
5.312753476171077488e-02 1.037309192014134151e-04 7.138178825551636411e-06
5.368998641258831278e-02 1.269825687458984249e-04 7.565201905888615100e-06
5.425243806346585068e-02 1.748853246464190177e-04 1.189410454721603983e-05
5.481488971434338858e-02 2.383885804888550587e-04 1.529552515256262903e-05
5.537734136522092648e-02 3.190688768494997357e-04 2.031555208627370174e-05
5.593979301609846438e-02 4.082830535670165526e-04 2.883783704653694030e-05
5.650224466697600229e-02 5.188480113025790205e-04 3.699679858929317362e-05
5.706469631785354019e-02 6.670577719162691654e-04 4.110361990369332155e-05
5.762714796873107809e-02 8.399793791555584333e-04 4.748226409288593716e-05
5.818959961960861599e-02 1.024203546752651840e-03 5.224422790099250100e-05
5.875205127048615389e-02 1.247449095207977003e-03 5.869743563588532688e-05
5.931450292136369179e-02 1.505732424923168777e-03 6.013694051010800765e-05
5.987695457224122969e-02 1.804708091168545072e-03 7.485679775919364153e-05
6.043940622311876759e-02 2.137599934800572463e-03 8.311702160866202760e-05
6.100185787399630549e-02 2.519302766520336093e-03 8.645074487275248188e-05
6.156430952487384339e-02 2.944787408255307090e-03 9.742621687754265676e-05
6.212676117575138129e-02 3.381772200271742235e-03 1.004067827777691181e-04
6.268921282662892613e-02 3.884324520463532278e-03 1.062168654238592987e-04
6.325166447750646403e-02 4.379735612649553536e-03 1.167551774218760218e-04
6.381411612838400194e-02 4.937638186799420820e-03 1.227144992585182937e-04
6.437656777926153984e-02 5.528153411498183678e-03 1.297925916662817441e-04
6.493901943013907774e-02 6.154808309495227517e-03 1.324597868256401241e-04
6.550147108101661564e-02 6.779374931778609469e-03 1.363193436215941851e-04
6.606392273189415354e-02 7.461245706540763425e-03 1.436301013694368030e-04
6.662637438277169144e-02 8.166565746883241647e-03 1.429037920074422113e-04
6.718882603364922934e-02 8.864304968271612128e-03 1.462433689056348021e-04
6.775127768452676724e-02 9.629284789509346895e-03 1.523081846891613772e-04


==> anc/Figure3/density_m0.227 <==
# xi	value	error
2.803203703854035417e-02 0.000000000000000000e+00 0.000000000000000000e+00
2.855489987658275247e-02 5.968933895819653839e-06 4.246647255550811260e-06
2.907776271462515078e-02 1.172320659177429794e-05 5.969164621601221283e-06
2.960062555266754908e-02 1.535483853986423965e-05 6.890694677009121707e-06
3.012348839070994738e-02 2.829059960692259027e-05 7.028855982811972922e-06
3.064635122875234569e-02 4.078496204265449150e-05 8.198085829355877149e-06
3.116921406679474399e-02 6.379671972686078879e-05 8.264087637323412576e-06
3.169207690483714229e-02 1.003906999164111440e-04 1.468597111541673176e-05
3.221493974287954060e-02 1.287424272936421685e-04 1.600245748901214809e-05
3.273780258092193890e-02 1.683365278446891772e-04 2.070427087594623283e-05
3.326066541896433720e-02 2.579301852036041537e-04 2.602394832786396477e-05
3.378352825700673551e-02 3.514774268089435440e-04 2.796677225025227730e-05
3.430639109504913381e-02 4.719825930632058804e-04 3.810582070638075976e-05
3.482925393309153211e-02 6.149691569130534465e-04 4.343452757285175627e-05
3.535211677113393042e-02 7.681899653057259374e-04 4.619438280928584909e-05
3.587497960917632872e-02 9.406995544285113751e-04 5.157134450485209316e-05
3.639784244721872702e-02 1.184737925966216189e-03 4.708414584803862114e-05
3.692070528526112533e-02 1.475722757748028661e-03 4.573210177982266997e-05
3.744356812330352363e-02 1.831412604776180234e-03 5.452295993068500033e-05
3.796643096134592194e-02 2.202744842583175943e-03 6.986189388994525952e-05
3.848929379938832024e-02 2.634841128517381378e-03 8.919936795387702750e-05
3.901215663743071854e-02 3.161666229144407050e-03 8.728328395912300435e-05
3.953501947547311685e-02 3.688927057342764916e-03 9.618748992522666854e-05
4.005788231351551515e-02 4.280430060722641324e-03 9.090899973482631361e-05
4.058074515155791345e-02 4.912691661459665099e-03 9.942376187698051711e-05
4.110360798960031176e-02 5.593831955853004016e-03 1.113054215742953761e-04
4.162647082764271006e-02 6.274239143278684955e-03 1.185854147313591494e-04
4.214933366568510836e-02 7.028076332624482066e-03 1.160607105420068070e-04
4.267219650372750667e-02 7.782079684991279750e-03 1.150681971325123168e-04
4.319505934176990497e-02 8.590170126233614978e-03 1.274385764314507304e-04
4.371792217981230327e-02 9.421816684351181151e-03 1.330384832389888727e-04
4.424078501785470158e-02 1.028517357424481651e-02 1.305914069093995641e-04
4.476364785589709988e-02 1.120197524882415169e-02 1.443422208422641482e-04
4.528651069393949818e-02 1.209886130319097822e-02 1.433604395855125045e-04
4.580937353198189649e-02 1.303976534859799252e-02 1.392914282144565611e-04
4.633223637002429479e-02 1.404159063632385955e-02 1.352622305154152211e-04
4.685509920806669310e-02 1.499316827030478839e-02 1.474492589492719277e-04
4.737796204610909140e-02 1.596451438535962872e-02 1.552966678353017067e-04
4.790082488415148970e-02 1.700242474175488530e-02 1.492788801312261492e-04
4.842368772219388801e-02 1.802026761984857478e-02 1.593274223147086630e-04
4.894655056023628631e-02 1.903145423543146919e-02 1.532310457101257451e-04
4.946941339827868461e-02 2.008557982742693870e-02 1.556207703954916538e-04
4.999227623632108292e-02 2.116652316695325983e-02 1.614965414253183838e-04
5.051513907436348122e-02 2.223408720295038873e-02 1.533828509990795030e-04
5.103800191240587952e-02 2.331094658261414695e-02 1.622624819638502714e-04


==> anc/Figure3/density_m0.340 <==
# xi	value	error
8.155674608665060971e-03 0.000000000000000000e+00 0.000000000000000000e+00
9.516803505053426926e-03 4.178910729574147415e-05 9.119130828922216529e-06
1.087793240144179288e-02 1.566863108493671991e-04 1.907125042321440955e-05
1.223906129783015884e-02 3.620784262823738189e-04 2.166281182885997609e-05
1.360019019421852479e-02 8.772643259523580902e-04 5.059142184965250398e-05
1.496131909060689075e-02 1.837941281039549108e-03 1.174127383112210727e-04
1.632244798699525670e-02 3.626925056762439828e-03 1.144827072066218696e-04
1.768357688338362266e-02 6.033671050634124497e-03 1.336573221847125006e-04
1.904470577977198861e-02 9.149464249966690957e-03 1.612061391926930445e-04
2.040583467616035457e-02 1.281571283082070384e-02 1.731316226838383360e-04
2.176696357254872052e-02 1.679603832787915710e-02 1.690311576722830955e-04
2.312809246893708648e-02 2.098831535125004685e-02 1.782799818535122770e-04
2.448922136532545243e-02 2.535256270948606921e-02 1.911464837610257880e-04
2.585035026171381839e-02 2.971216459849022884e-02 2.108432386654864358e-04
2.721147915810218434e-02 3.414506941112051275e-02 2.032672678897347047e-04
2.857260805449055030e-02 3.856325318383948403e-02 2.003203316549336118e-04
2.993373695087891626e-02 4.295164211441486468e-02 2.032027730575518482e-04
3.129486584726728221e-02 4.731775475459482766e-02 1.816090233858445055e-04
3.265599474365564470e-02 5.158956623572220207e-02 1.987891905910322925e-04


==> anc/Figure3/density_m0.453 <==
# xi	value	error
8.231061954794415968e-05 0.000000000000000000e+00 0.000000000000000000e+00
5.245050705420280365e-04 6.932445104036725168e-03 9.162798671612461168e-04
9.666995215361119404e-04 1.157792891368631533e-02 9.064664433862591091e-04
1.408893972530195736e-03 1.633175545279825364e-02 6.834187095904751185e-04
1.851088423524279748e-03 2.123904993021568863e-02 8.308986631017895681e-04
2.293282874518363761e-03 2.598806932050922586e-02 8.433320534445376635e-04
2.735477325512447339e-03 3.080095540964366760e-02 6.825858071229415997e-04
3.177671776506531352e-03 3.490012101744782019e-02 7.150670787245291772e-04
3.619866227500615364e-03 3.934757471927056299e-02 5.110216830731788154e-04
4.062060678494699810e-03 4.330227379634723345e-02 4.841483259914938905e-04
4.504255129488783822e-03 4.731297299622128777e-02 5.036429249978479575e-04
4.946449580482867835e-03 5.097413531529043640e-02 5.069983935748307528e-04
5.388644031476950980e-03 5.459321954393068360e-02 4.109934987499181151e-04
5.830838482471034992e-03 5.833569858098309330e-02 4.561087004696224548e-04
6.273032933465119004e-03 6.145092727456817616e-02 4.231392875546289276e-04
6.715227384459203017e-03 6.484964343241333973e-02 3.744025012431899911e-04
7.157421835453287029e-03 6.801097488453604345e-02 2.978992452375491960e-04
7.599616286447371041e-03 7.084179281586855392e-02 3.241863651505129244e-04
8.041810737441455054e-03 7.374986097569925791e-02 3.385640071943639938e-04
8.484005188435539066e-03 7.664943754907306561e-02 2.924443457944517146e-04
8.926199639429623078e-03 7.949723043619826013e-02 2.844874741429649504e-04
9.368394090423707091e-03 8.216109009396395380e-02 2.977553586500414394e-04
9.810588541417791103e-03 8.467167899099918571e-02 2.708642380494278809e-04
1.025278299241187512e-02 8.733143654380046139e-02 2.600428764225945879e-04
1.069497744340595739e-02 8.985093681033919089e-02 2.677510202057830561e-04
1.113717189440004141e-02 9.242033062170973423e-02 2.935454799915181937e-04
1.157936634539412542e-02 9.468063431193540769e-02 3.072865923341435790e-04
1.202156079638820943e-02 9.696369516623287721e-02 2.677195939617138271e-04
1.246375524738229344e-02 9.924429929159346575e-02 3.082496333408332517e-04
1.290594969837637745e-02 1.015006883930348186e-01 2.864264501673501723e-04
1.334814414937046147e-02 1.036246044669845573e-01 2.543688773076365189e-04
1.379033860036454548e-02 1.057771055044416375e-01 2.588373918689708549e-04
1.423253305135862949e-02 1.078317798869578570e-01 2.690378946822365191e-04
1.467472750235271350e-02 1.098710307237952960e-01 2.626105851340003699e-04
1.511692195334679752e-02 1.118586283899483669e-01 2.465158301805942388e-04
1.555911640434088153e-02 1.139012188596727759e-01 2.269321890110347171e-04
1.600131085533496381e-02 1.156924427753666662e-01 2.408244012490265960e-04
1.644350530632904608e-02 1.175635389986691565e-01 2.769935507159547276e-04
1.688569975732313183e-02 1.194005644531634935e-01 2.357935310288606517e-04
1.732789420831721411e-02 1.211635035651593834e-01 2.465356539082584706e-04
1.777008865931129986e-02 1.229921684702620505e-01 2.353998952542685457e-04


==> anc/Figure3/density_m0.476 <==
# xi	value	error
2.062890266882294832e-05 0.000000000000000000e+00 0.000000000000000000e+00
3.536749766120696995e-04 3.871407306115152297e-02 1.484888138069387700e-03
6.867210505553163896e-04 4.781934623214018770e-02 1.421243778321445040e-03
1.019767124498563134e-03 5.376287225189436275e-02 8.190184729503315920e-04
1.352813198441809878e-03 5.732591242636608797e-02 7.648376131887183165e-04
1.685859272385056623e-03 6.079549102996132520e-02 7.882656551544719222e-04
2.018905346328303367e-03 6.531536205732889344e-02 4.864232717297238334e-04
2.351951420271550328e-03 6.903829122631728599e-02 6.172305990428999991e-04
2.684997494214796856e-03 7.226083563725839432e-02 5.714896664638108997e-04
3.018043568158043383e-03 7.567574487487828405e-02 6.930894878835665860e-04
3.351089642101290345e-03 7.895440203525544431e-02 7.219751314387216944e-04
3.684135716044537306e-03 8.164027761578250553e-02 5.884386946147160532e-04
4.017181789987784267e-03 8.448894538241545626e-02 4.808543928694712904e-04
4.350227863931030794e-03 8.711039526296783519e-02 4.874966817917548577e-04
4.683273937874278189e-03 8.985638431412588945e-02 5.034602626162177881e-04
5.016320011817524717e-03 9.212448862665853500e-02 5.460998069887186643e-04
5.349366085760771244e-03 9.466245050230286118e-02 5.622296338743186213e-04
5.682412159704017772e-03 9.683292491996317586e-02 4.850833907868397138e-04
6.015458233647264299e-03 9.907473711838030161e-02 4.782820565589364207e-04
6.348504307590511694e-03 1.013050661520244200e-01 4.848751082296355488e-04
6.681550381533758222e-03 1.035171260458098708e-01 4.152531961409164189e-04
7.014596455477004749e-03 1.056082266519890595e-01 4.459909239011984432e-04
7.347642529420252144e-03 1.075716192396549281e-01 4.259861059274136475e-04
7.680688603363498672e-03 1.095792537730734262e-01 4.797864618340694177e-04
8.013734677306745199e-03 1.115050911936761313e-01 4.305690610562699612e-04
8.346780751249992594e-03 1.134201832720580644e-01 4.099185986720907436e-04
8.679826825193238254e-03 1.152537660326174301e-01 4.039419039100207811e-04
9.012872899136485649e-03 1.170716082941094111e-01 3.881063135846647867e-04
9.345918973079733044e-03 1.188267605919543363e-01 4.184336285950750905e-04
9.678965047022978704e-03 1.205315641260097798e-01 3.559969003855099901e-04
1.001201112096622610e-02 1.221796942097146677e-01 3.620146194877780989e-04
1.034505719490947176e-02 1.238480192390325474e-01 3.849954221930748893e-04
1.067810326885271915e-02 1.254814434202828621e-01 3.666725218197347904e-04
1.101114934279596655e-02 1.270315367263476491e-01 3.471464759519858308e-04
1.134419541673921221e-02 1.285957862755654213e-01 3.511346355061406750e-04
1.167724149068245960e-02 1.300513465631881749e-01 3.007972497449719904e-04
1.201028756462570526e-02 1.317194693818672102e-01 3.543632558741860515e-04
1.234333363856895266e-02 1.331364755074453676e-01 3.772719024343253332e-04
1.267637971251220005e-02 1.345552158112414964e-01 3.094918949585679833e-04
1.300942578645544571e-02 1.360148614491482888e-01 3.020216873758097280e-04
1.334247186039869311e-02 1.373931213651304883e-01 3.140776628916048976e-04
1.367551793434194050e-02 1.387374860177692792e-01 3.298210503378300401e-04
1.400856400828518616e-02 1.401760986809212073e-01 3.083998081863414172e-04
1.434161008222843356e-02 1.414765886056910393e-01 3.176361755515605314e-04
1.467465615617168095e-02 1.428922695442189916e-01 3.299712788666566299e-04
1.500770223011492661e-02 1.441429049143466423e-01 3.141162614493053199e-04
1.534074830405817401e-02 1.455058944025657275e-01 2.898534102371496074e-04


==> anc/Figure3/density_m0.487 <==
# xi	value	error
9.433545031338753839e-06 0.000000000000000000e+00 0.000000000000000000e+00
2.975268737249333294e-04 7.065317475756195675e-02 3.368121256679192186e-03
5.856202024185279235e-04 7.508982056592573839e-02 1.760588864993043335e-03
8.737135311121225177e-04 7.855141792837964931e-02 1.414056132242934825e-03
1.161806859805717112e-03 8.166551233115963704e-02 1.226335161946576864e-03
1.449900188499311706e-03 8.550131539107710954e-02 9.995334421467631444e-04
1.737993517192906300e-03 8.858848913878028530e-02 6.372352656479988173e-04
2.026086845886500894e-03 9.065751361863454150e-02 5.086230622002723160e-04
2.314180174580095489e-03 9.363531508689830474e-02 4.529832186370066210e-04
2.602273503273690083e-03 9.601927921921235565e-02 4.101306333544441182e-04
2.890366831967284677e-03 9.857666669597632547e-02 4.104892301203579290e-04
3.178460160660879271e-03 1.004202085139106332e-01 3.543025331405863900e-04
3.466553489354473865e-03 1.026128982495357334e-01 3.748878289629819886e-04
3.754646818048068459e-03 1.050138390366219809e-01 3.307501410583974823e-04
4.042740146741663487e-03 1.072833891137961598e-01 3.462696432846999370e-04
4.330833475435258081e-03 1.092903472050569397e-01 3.544157777618514105e-04
4.618926804128852676e-03 1.111453501608840599e-01 3.401842889249453235e-04
4.907020132822447270e-03 1.131761933486144511e-01 3.396469920024930964e-04
5.195113461516041864e-03 1.151349019611865448e-01 3.426633986940141050e-04
5.483206790209636458e-03 1.169603157567925544e-01 3.326447293615090637e-04
5.771300118903231052e-03 1.186428635355164934e-01 2.912152381668060971e-04
6.059393447596825646e-03 1.201466657357606743e-01 2.820490433655472467e-04
6.347486776290420241e-03 1.219972966715705959e-01 3.140530220962321349e-04
6.635580104984014835e-03 1.236444217574213800e-01 2.541354289098810330e-04
6.923673433677609429e-03 1.252529427321719957e-01 3.078107456573821892e-04
7.211766762371204023e-03 1.268432419753361684e-01 2.829375798877896203e-04
7.499860091064798617e-03 1.283871179294807374e-01 2.378977784658052076e-04
7.787953419758393211e-03 1.299845591307373649e-01 2.270231613259602655e-04
8.076046748451987806e-03 1.313976817680926057e-01 3.144000504173118170e-04
8.364140077145582400e-03 1.326998724259678686e-01 2.539937083150471241e-04
8.652233405839176994e-03 1.341911342031179566e-01 2.270876517664948357e-04
8.940326734532771588e-03 1.355989966868981766e-01 2.011353762107960139e-04
9.228420063226366182e-03 1.370728684115465335e-01 2.048548254073932328e-04
9.516513391919960776e-03 1.381888506730422905e-01 2.108010741912015118e-04
9.804606720613555371e-03 1.396506690643058157e-01 1.661577426073645460e-04
1.009270004930714996e-02 1.409839992341544446e-01 1.948666906849226945e-04
1.038079337800074456e-02 1.423363638548761079e-01 1.930779830090408066e-04
1.066888670669433915e-02 1.435517897555975420e-01 1.803336143574465035e-04
1.095698003538793375e-02 1.449158940367810677e-01 1.832103044690091707e-04
1.124507336408152834e-02 1.461141081910129758e-01 1.826317452138121746e-04
1.153316669277512294e-02 1.473706882292809828e-01 1.913815946266096322e-04
1.182126002146871753e-02 1.485179596420562464e-01 1.799417630997629622e-04
1.210935335016231212e-02 1.497513942533968134e-01 1.539962881193354313e-04
1.239744667885590672e-02 1.508908416573681854e-01 1.656838433763831815e-04
1.268554000754950131e-02 1.519830131639516302e-01 1.794257272847550003e-04
1.297363333624309591e-02 1.530836085784574585e-01 1.477217571503222204e-04
1.326172666493669050e-02 1.544191343682098927e-01 1.572445864419655598e-04
1.354981999363028509e-02 1.553875884342152958e-01 1.398288289152326404e-04
1.383791332232387969e-02 1.565004735490933552e-01 1.232921184190554026e-04
1.412600665101747428e-02 1.575599212149062511e-01 1.417860453013105823e-04


==> anc/Figure3/density_m0.498 <==
# xi	value	error
9.186475562726047973e-06 0.000000000000000000e+00 0.000000000000000000e+00
2.609091253665931157e-04 9.907824015244541538e-02 2.581611549548330168e-03
5.126317751704602020e-04 1.031811383772276575e-01 2.469645152101232130e-03
7.643544249743272883e-04 1.042099975626079866e-01 9.323344763071797275e-04
1.016077074778194483e-03 1.072452599788486644e-01 1.279956313853554102e-03
1.267799724582061678e-03 1.100611042018778268e-01 1.075515676239854673e-03
1.519522374385928656e-03 1.117570609632469320e-01 1.005506628734947980e-03
1.771245024189795634e-03 1.131955024001776861e-01 1.194868442208169360e-03
2.022967673993662611e-03 1.149780798359884698e-01 8.602408676106331484e-04
2.274690323797529806e-03 1.173651940232720153e-01 9.214312532607305374e-04
2.526412973601397001e-03 1.187818842480272280e-01 8.044172716433222901e-04
2.778135623405263762e-03 1.205553594528413069e-01 6.906546418063238711e-04
3.029858273209130957e-03 1.223529255533076093e-01 6.669282362658490162e-04
3.281580923012998151e-03 1.239612823359769328e-01 7.677828665006269492e-04
3.533303572816864913e-03 1.255977448241727412e-01 7.327350747666862068e-04
3.785026222620732107e-03 1.273767873365778402e-01 6.813460118474454338e-04
4.036748872424599302e-03 1.287087680426166614e-01 6.429967363307532687e-04
4.288471522228466497e-03 1.304275529513264087e-01 6.633611601750170287e-04
4.540194172032333692e-03 1.316929628999161939e-01 6.432842564512445066e-04
4.791916821836200886e-03 1.331099768546764872e-01 5.925615168547815424e-04
5.043639471640068081e-03 1.345545150872134166e-01 5.892220438824644253e-04
5.295362121443934408e-03 1.361299426871260820e-01 6.229000917003593447e-04
5.547084771247801603e-03 1.373165750572727384e-01 6.239500636618623090e-04
5.798807421051668798e-03 1.387333021563310897e-01 5.871267822805051198e-04
6.050530070855535993e-03 1.401917768632071903e-01 6.041752119254972060e-04
6.302252720659403187e-03 1.411370885913292295e-01 4.511849191972610944e-04
6.553975370463270382e-03 1.424865615777887173e-01 5.395106435615288189e-04
6.805698020267137577e-03 1.437696006117551162e-01 5.136727549119435689e-04
7.057420670071003904e-03 1.450818672612491922e-01 4.919963874854328158e-04
7.309143319874871099e-03 1.460394638935141043e-01 5.149261894627446155e-04
7.560865969678738294e-03 1.473315526275071063e-01 4.834934724639362337e-04
7.812588619482606356e-03 1.487585424998011108e-01 4.906153405478531730e-04
8.064311269286472683e-03 1.496807845641399126e-01 4.480661874671212019e-04
8.316033919090339011e-03 1.508614611584781773e-01 4.060737289713126346e-04
8.567756568894207073e-03 1.520788591007881663e-01 4.473721674147295119e-04
8.819479218698073400e-03 1.530528329126640275e-01 4.105156419178829122e-04
9.071201868501941462e-03 1.540854881791891007e-01 3.929998786499671790e-04
9.322924518305807789e-03 1.551964477192422920e-01 3.831702729349590903e-04
9.574647168109675852e-03 1.561896537409413477e-01 3.668310532308475982e-04
9.826369817913542179e-03 1.572360461341192617e-01 3.569607853673038215e-04
1.007809246771741024e-02 1.583203647838197503e-01 3.802346555569136228e-04
1.032981511752127657e-02 1.593188368102351760e-01 3.784009776124475197e-04
1.058153776732514290e-02 1.603664489353333611e-01 4.043192598388660702e-04
1.083326041712901096e-02 1.614702645154823535e-01 3.251207750301732626e-04
1.108498306693287729e-02 1.623445619841445142e-01 3.553597384035627111e-04
1.133670571673674535e-02 1.633053212217552841e-01 3.563467610387833768e-04
1.158842836654061167e-02 1.642390494071339080e-01 3.415479443528037884e-04
1.184015101634447974e-02 1.653442061050693357e-01 2.869086793920387732e-04
1.209187366614834606e-02 1.662435993684643343e-01 3.449719583404729111e-04
1.234359631595221239e-02 1.671431317740543210e-01 3.399786357957049871e-04
1.259531896575608045e-02 1.680292627846003695e-01 3.070722846090394916e-04
1.284704161555994678e-02 1.690664070714064660e-01 3.387903012312948456e-04
1.309876426536381484e-02 1.699509177158067263e-01 3.121060542965918365e-04


==> anc/Figure3/density_m0.510 <==
# xi	value	error
2.160106000140026438e-06 0.000000000000000000e+00 0.000000000000000000e+00
2.207475149698230295e-04 1.299725713682854944e-01 3.822252151461173839e-03
4.393349239395060043e-04 1.328100291224368623e-01 1.590260369804986137e-03
6.579223329091890603e-04 1.329848747128835329e-01 1.274348783166192288e-03
8.765097418788720621e-04 1.351467070209637633e-01 8.326095366546764232e-04
1.095097150848554956e-03 1.358748274612986973e-01 9.580335025660612026e-04
1.313684559818238066e-03 1.370958545355393798e-01 1.011175078383528408e-03
1.532271968787921176e-03 1.393404071741068118e-01 8.268830388743392311e-04
1.750859377757604069e-03 1.400510359448354503e-01 9.000407325841429341e-04
1.969446786727286746e-03 1.411520276152174180e-01 8.590517086686017727e-04
2.188034195696969639e-03 1.422667307240687296e-01 9.106153989134798668e-04
2.406621604666652967e-03 1.430845128128880595e-01 8.005275521956594113e-04
2.625209013636335860e-03 1.442205866751324617e-01 8.597582395265029789e-04
2.843796422606018753e-03 1.454417300790993295e-01 7.685789935893963185e-04
3.062383831575702080e-03 1.461917115135866196e-01 7.528342693885574366e-04
3.280971240545384974e-03 1.472919836404604221e-01 7.135936757572417183e-04
3.499558649515067867e-03 1.484333877738160667e-01 6.959892088563027429e-04
3.718146058484750761e-03 1.498989937901786806e-01 6.780165803125418706e-04
3.936733467454434088e-03 1.511729804713435321e-01 7.093794368424016610e-04
4.155320876424116981e-03 1.519027545488858266e-01 5.415613771762371569e-04
4.373908285393799875e-03 1.528193737000532737e-01 5.829136656026810519e-04
4.592495694363483635e-03 1.539332715477355340e-01 6.254023411901662348e-04
4.811083103333166529e-03 1.548396703777086825e-01 5.679246021297764107e-04
5.029670512302849422e-03 1.560965257984078813e-01 6.013704479304517875e-04
5.248257921272532316e-03 1.570105292026241217e-01 5.470569477818149192e-04
5.466845330242215209e-03 1.580177209722452014e-01 5.270195273896365095e-04
5.685432739211898102e-03 1.591972890143181774e-01 5.538741412993594638e-04
5.904020148181580996e-03 1.601547922841334848e-01 5.705742538250528975e-04
6.122607557151264757e-03 1.609696914207346119e-01 5.751978476044759207e-04
6.341194966120947650e-03 1.618448836034690752e-01 5.422302570731702505e-04
6.559782375090630543e-03 1.628782731986919974e-01 5.164729740854722469e-04
6.778369784060313437e-03 1.637276702716044807e-01 5.110913959884229090e-04
6.996957193029996330e-03 1.646782731875142125e-01 4.852990251402715003e-04
7.215544601999679224e-03 1.655870287492961224e-01 4.803836188279352092e-04
7.434132010969362117e-03 1.664194166388062723e-01 4.582850910480902986e-04
7.652719419939045011e-03 1.674269741641071230e-01 4.548028933323873123e-04
7.871306828908727904e-03 1.682919571409701720e-01 4.780778594705405648e-04
8.089894237878411665e-03 1.691382881604684141e-01 4.239898491522985481e-04
8.308481646848093691e-03 1.700563344669825394e-01 4.191113279915673431e-04
8.527069055817777452e-03 1.705875109157152514e-01 4.158601164026227764e-04
8.745656464787459478e-03 1.716703026996549419e-01 4.303908441253622244e-04
8.964243873757143238e-03 1.725608552276250707e-01 4.193482747608846145e-04
9.182831282726826999e-03 1.732543356691178815e-01 4.151436255076013148e-04
9.401418691696509025e-03 1.741270785691224066e-01 3.734163781374716970e-04
9.620006100666192786e-03 1.749660660731569006e-01 4.371199534546761872e-04
9.838593509635874812e-03 1.757504495813490275e-01 3.836487935091247785e-04
1.005718091860555857e-02 1.766250171641403910e-01 3.771905032051175609e-04
1.027576832757524060e-02 1.772965087379259619e-01 3.996377707466745410e-04
1.049435573654492436e-02 1.781403370095823169e-01 3.565839843372990594e-04
1.071294314551460812e-02 1.789338203131498328e-01 3.589925448493999529e-04
1.093153055448429015e-02 1.797527405137414880e-01 3.597604743553354319e-04
1.115011796345397391e-02 1.804427401723121271e-01 3.142886223462125657e-04
1.136870537242365593e-02 1.811112038367798938e-01 3.643848590537437622e-04
1.158729278139333969e-02 1.819211538743623624e-01 3.052441746250997333e-04
1.180588019036302172e-02 1.827203606767811017e-01 3.415266506841946586e-04
1.202446759933270548e-02 1.833582141416440214e-01 3.026256761000823293e-04
1.224305500830238924e-02 1.841681928532618029e-01 3.019348810928039278e-04
1.246164241727207127e-02 1.848904876463788871e-01 3.248191890741604164e-04


==> anc/Figure4/pion_cond_sv_l0.00 <==
# Pion condensate a*l=0.0
# mui/m_\pi	value	error
1.132759401903035840e-01 0.000000000000000000e+00 0.000000000000000000e+00
2.265518803806071679e-01 0.000000000000000000e+00 0.000000000000000000e+00
3.398278205709107103e-01 0.000000000000000000e+00 0.000000000000000000e+00
4.531037607612143359e-01 -2.799999999999999972e-03 3.550000000000000204e-03
4.644313547802446096e-01 1.260000000000000009e-02 4.989999999999999644e-03
4.757589487992749944e-01 3.099999999999999978e-02 7.810000000000000102e-03
4.870865428183053791e-01 6.790000000000000202e-02 6.790000000000000029e-03
4.984141368373357084e-01 9.149999999999999800e-02 5.100000000000000366e-03
5.097417308563660931e-01 1.229999999999999982e-01 6.130000000000000032e-03
5.210693248753964779e-01 1.590000000000000024e-01 6.230000000000000294e-03
5.663797009515179059e-01 2.320000000000000118e-01 8.139999999999999666e-03
6.796556411418214205e-01 4.000000000000000222e-01 1.230000000000000017e-02


==> anc/Figure4/pion_cond_sv_l0.05 <==
# Pion condensate a*l=0.05
# mui/m_\pi	value	error
4.531037607612143359e-01 -7.578074459207331088e-05 1.269270071829127792e-03
4.644313547802446096e-01 1.288329527034361155e-02 1.821181456562538702e-03
4.757589487992749944e-01 3.879918237616480914e-02 2.463308921361823632e-03
4.870865428183053791e-01 7.143936012647081335e-02 2.573701320397703881e-03
4.984141368373357084e-01 9.936900357825728669e-02 2.019507087119665895e-03
5.097417308563660931e-01 1.308138292853182894e-01 2.190365604658450153e-03
5.210693248753964779e-01 1.618684453988375460e-01 2.635786368619998880e-03
5.663797009515179059e-01 2.480640047809876680e-01 2.704115856330379427e-03
6.796556411418214205e-01 4.290003749193944116e-01 4.051938891644056052e-03


==> anc/Figure4/pion_cond_sv_l0.07 <==
# Pion condensate a*l=0.07
# mui/m_\pi	value	error
4.531037607612143359e-01 2.546508122513127092e-03 2.108635274506967267e-03
4.644313547802446096e-01 1.862476340755660209e-02 3.713790313444131127e-03
4.757589487992749944e-01 4.409529784309169226e-02 3.113313669496933951e-03
4.870865428183053791e-01 7.289047929043176999e-02 2.567750195375957754e-03
4.984141368373357084e-01 1.087710460319669392e-01 1.856395096235664887e-03
5.097417308563660931e-01 1.392314134200236253e-01 1.309260153906250616e-03
5.210693248753964779e-01 1.655172046632680805e-01 2.178396402908784873e-03
5.663797009515179059e-01 2.560794791274619842e-01 1.877020614609356975e-03
6.796556411418214205e-01 4.443030308387968530e-01 4.971070456932927435e-03


==> anc/Figure4/pion_cond_sv_l0.09 <==
# Pion condensate a*l=0.09
# mui/m_\pi	value	error
4.531037607612143359e-01 2.110300393225076482e-03 1.688698788230060411e-03
4.644313547802446096e-01 1.324463936331573416e-02 2.277047579573641609e-03
4.757589487992749944e-01 4.428622966261972632e-02 4.567251557145342485e-03
4.870865428183053791e-01 7.427510390282560104e-02 2.884187944009508880e-03
4.984141368373357084e-01 1.073114060254464625e-01 1.990651471040896358e-03
5.097417308563660931e-01 1.370899132069951509e-01 2.919660239108511773e-03
5.210693248753964779e-01 1.653516272225672989e-01 2.114974634289342771e-03
5.663797009515179059e-01 2.599891751086364500e-01 4.449842469989379740e-03
6.796556411418214205e-01 4.514098697935719495e-01 6.746568735601117875e-03

